Large-scale anisotropy of Galactic cosmic rays as a probe of local cosmic-ray propagation

Recent studies have shown that the anisotropy is of great value to decipher cosmic rays' origin and propagation. We have built an unified scenario to describe the observations of the energy spectra and the large-scale anisotropy and called attention to their synchronously evolution with energy. In this work, the impact of of the local regular magnetic field (LRMF) and corresponding anisotropic diffusion on large-scale anisotropy have been investigated. When the perpendicular diffusion coefficient is much smaller than the parallel one, the dipole anisotropy points to the LRMF and the observational phase below $100$ TeV could be reproduced. Moreover we find that the dipole phase above $100$ TeV strongly depends on the evolution of local diffusion. But the current measurements at that energy are still scarce. We suggest that more precise measurements at that energy could be carried out to unveil the local diffusion and further the local turbulence.

==> DC-A.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4949,        189]
NotebookOptionsPosition[      3992,        149]
NotebookOutlinePosition[      4329,        164]
CellTagsIndexPosition[      4286,        161]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"0.1", "*", "2.5", "*", "3.019", "*", 
  RowBox[{
   RowBox[{"10", "^", "31"}], "/", 
   RowBox[{"(", 
    RowBox[{"1.58", "*", 
     RowBox[{"10", "^", "24"}], "*", "1.2", "*", 
     RowBox[{"10", "^", "5"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.658438167669898*^9, 3.658438172719838*^9}, {
  3.658438329435048*^9, 3.658438365847885*^9}}],

Cell[BoxData["39.80748945147679`"], "Output",
 CellChangeTimes->{{3.658438359430634*^9, 3.658438366569989*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"40", "^", "2"}], "*", 
  RowBox[{"4.71", "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.658438380971582*^9, 3.658438402227209*^9}}],

Cell[BoxData["3768.`"], "Output",
 CellChangeTimes->{3.6584384030002003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"{", 
        RowBox[{"-", "3.02"}], "}"}]}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "12"}], ",", "5"}], "}"}]}], "]"}], "*", "2"}], "+", 
  
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", "2.02", ")"}]}], "/", 
   RowBox[{"5", "^", "2.02"}]}]}]], "Input",
 CellChangeTimes->{{3.658438423931843*^9, 3.658438437259314*^9}, {
  3.658438480427108*^9, 3.658438538031632*^9}}],

Cell[BoxData[
 RowBox[{"{", "2.00266381389909`", "}"}]], "Output",
 CellChangeTimes->{3.658438539668911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"{", 
        RowBox[{"-", "1.8"}], "}"}]}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "12"}], ",", "5"}], "}"}]}], "]"}], "*", "2"}], "+", 
  
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", "0.8", ")"}]}], "/", 
   RowBox[{"5", "^", "0.8"}]}]}]], "Input",
 CellChangeTimes->{{3.658438551187668*^9, 3.658438566283313*^9}, 
   3.660703169168355*^9}],

Cell[BoxData[
 RowBox[{"{", "2.041085111558358`", "}"}]], "Output",
 CellChangeTimes->{3.658438567411016*^9, 3.66070318787114*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"12", "^", 
  RowBox[{"{", 
   RowBox[{"3.02", "-", "1.8"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.658438572530896*^9, 3.658438584905027*^9}}],

Cell[BoxData[
 RowBox[{"{", "20.73008678204947`", "}"}]], "Output",
 CellChangeTimes->{3.6584385857598047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.1", "*", "2.5", "*", "3.019", "*", 
  RowBox[{
   RowBox[{"10", "^", "31"}], "/", 
   RowBox[{"(", 
    RowBox[{"1.58", "*", 
     RowBox[{"10", "^", "24"}], "*", "1.2", "*", 
     RowBox[{"10", "^", "5"}], "*", "20"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.658438624457*^9, 3.658438624871876*^9}}],

Cell[BoxData["1.9903744725738395`"], "Output",
 CellChangeTimes->{3.658438628587672*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "^", "2"}], "*", "4.71"}]], "Input",
 CellChangeTimes->{{3.658438630847632*^9, 3.658438644963347*^9}}],

Cell[BoxData["18.84`"], "Output",
 CellChangeTimes->{{3.6584386373401327`*^9, 3.658438645944291*^9}}]
}, Open  ]]
},
WindowSize->{808, 621},
WindowMargins->{{Automatic, -38}, {Automatic, -9}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 370, 9, 32, "Input"],
Cell[953, 33, 111, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1101, 39, 165, 4, 32, "Input"],
Cell[1269, 45, 77, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1383, 51, 640, 21, 32, "Input"],
Cell[2026, 74, 108, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2171, 81, 614, 21, 32, "Input"],
Cell[2788, 104, 130, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2955, 111, 168, 4, 32, "Input"],
Cell[3126, 117, 111, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3274, 124, 329, 8, 32, "Input"],
Cell[3606, 134, 88, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3731, 140, 141, 3, 32, "Input"],
Cell[3875, 145, 101, 1, 32, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> DC-C.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5059,        181]
NotebookOptionsPosition[      4243,        147]
NotebookOutlinePosition[      4581,        162]
CellTagsIndexPosition[      4538,        159]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"0.1", "*", "2.5", "*", "3.019", "*", 
  RowBox[{
   RowBox[{"10", "^", "31"}], "/", 
   RowBox[{"(", 
    RowBox[{"1.85", "*", 
     RowBox[{"10", "^", "24"}], "*", "1.8", "*", 
     RowBox[{"10", "^", "5"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.660702775271862*^9, 3.660702807072173*^9}, {
  3.660702927596981*^9, 3.660702948897101*^9}}],

Cell[BoxData["22.665165165165167`"], "Output",
 CellChangeTimes->{3.660702777893086*^9, 3.660702808219993*^9, 
  3.660702950301271*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.43"}], "-", "0.52"}], "}"}]}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "12"}], ",", "5"}], "}"}]}], "]"}], "*", "2"}], "+", 
  
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2.43", "+", "0.52", "-", "1"}], ")"}]}], "/", 
   RowBox[{"5", "^", 
    RowBox[{"(", 
     RowBox[{"2.43", "+", "0.52", "-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.658438423931843*^9, 3.658438437259314*^9}, {
  3.658438480427108*^9, 3.658438538031632*^9}, {3.660703084887766*^9, 
  3.660703127297839*^9}, {3.660872979930359*^9, 3.660872980129846*^9}}],

Cell[BoxData[
 RowBox[{"{", "1.942850675253675`", "}"}]], "Output",
 CellChangeTimes->{
  3.66070315194277*^9, {3.660872970793119*^9, 3.660872981343615*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"{", 
        RowBox[{"-", "1.65"}], "}"}]}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "12"}], ",", "5"}], "}"}]}], "]"}], "*", "2"}], "+", 
  
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.65", "-", "1"}], ")"}]}], "/", 
   RowBox[{"5", "^", 
    RowBox[{"(", 
     RowBox[{"1.65", "-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.658438551187668*^9, 3.658438566283313*^9}, {
  3.660703194726715*^9, 3.660703210762789*^9}}],

Cell[BoxData[
 RowBox[{"{", "2.30924072522743`", "}"}]], "Output",
 CellChangeTimes->{3.660703211928496*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"12", "^", 
  RowBox[{"(", 
   RowBox[{"2.43", "+", "0.52", "-", "1.65"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.660703277651368*^9, 3.660703293825851*^9}}],

Cell[BoxData["25.289230792133672`"], "Output",
 CellChangeTimes->{3.6607032950932837`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"22.665165165165167", "*", 
     RowBox[{
      RowBox[{"1.942850675253675", "/", "2.30924072522743"}], "/", 
      "25.289230792133672"}], "*", "2"}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "0.52"}], ")"}]}], "*", "4.71"}]], "Input",
 CellChangeTimes->{{3.660703377691429*^9, 3.660703401879991*^9}, {
  3.660872989019218*^9, 3.6608730073384037`*^9}, {3.660873168575048*^9, 
  3.660873205885069*^9}}],

Cell[BoxData["10.378700541862257`"], "Output",
 CellChangeTimes->{
  3.660703403586713*^9, {3.660872990861431*^9, 3.660873007975337*^9}, 
   3.660873169770372*^9, 3.660873206716997*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.660703552023848*^9, 3.660703565160755*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6607040054155893`*^9, 3.660704005429686*^9}}]
},
WindowSize->{650, 716},
WindowMargins->{{-10, Automatic}, {Automatic, -10}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 370, 9, 32, "Input"],
Cell[953, 33, 135, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1125, 40, 871, 26, 55, "Input"],
Cell[1999, 68, 157, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2193, 76, 717, 24, 55, "Input"],
Cell[2913, 102, 108, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3058, 109, 182, 4, 32, "Input"],
Cell[3243, 115, 90, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3370, 121, 477, 12, 55, "Input"],
Cell[3850, 135, 185, 3, 65, "Output"]
}, Open  ]],
Cell[4050, 141, 92, 1, 32, "Input"],
Cell[4145, 144, 94, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> DR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     60004,       1306]
NotebookOptionsPosition[     56223,       1229]
NotebookOutlinePosition[     56576,       1245]
CellTagsIndexPosition[     56533,       1242]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"0.1", "*", "4.85", "*", "3.019", "*", 
  RowBox[{
   RowBox[{"10", "^", "31"}], "/", 
   RowBox[{"(", 
    RowBox[{"5.9", "*", 
     RowBox[{"10", "^", "24"}], "*", "3.51", "*", 
     RowBox[{"10", "^", "5"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.658438167669898*^9, 3.658438172719838*^9}, {
  3.658438329435048*^9, 3.658438365847885*^9}, {3.660697245327972*^9, 
  3.6606972603749228`*^9}},ExpressionUUID->"be0ecae4-41dd-4c72-87de-\
13079da4523c"],

Cell[BoxData["7.070428316191029`"], "Output",
 CellChangeTimes->{
  3.660697264134931*^9},ExpressionUUID->"0f1f3b38-6587-45b5-a4be-\
bbcf0f4aaa2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"7.07", "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "0.343"}], ")"}]}], "*", 
  RowBox[{"4", "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.6606972726146173`*^9, 
  3.660697319695381*^9}},ExpressionUUID->"b77ada2a-62c8-4863-9083-\
dc347a912106"],

Cell[BoxData["599.0615354564193`"], "Output",
 CellChangeTimes->{{3.660697294495179*^9, 
  3.6606973209223127`*^9}},ExpressionUUID->"d27e4215-2377-466c-bfd1-\
e325fc057cc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.488"}], "-", "0.343"}], "}"}]}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "12"}], ",", "5"}], "}"}]}], "]"}], "*", "2"}], "+", 
  
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2.488", "+", "0.343", "-", "1"}], ")"}]}], "/", 
   RowBox[{"5", "^", 
    RowBox[{"(", 
     RowBox[{"2.488", "+", "0.343", "-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.658438423931843*^9, 3.658438437259314*^9}, {
  3.658438480427108*^9, 3.658438538031632*^9}, {3.660699254663946*^9, 
  3.6606993018172913`*^9}},ExpressionUUID->"e8a14234-b2ca-4c58-b9e1-\
117dac81974b"],

Cell[BoxData[
 RowBox[{"{", "1.8580781034767437`", "}"}]], "Output",
 CellChangeTimes->{
  3.660699312287162*^9},ExpressionUUID->"5b0a9a93-b132-4f90-943d-\
fa01c1592d2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.81"}], "-", "0.333"}], "}"}]}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "12"}], ",", "5"}], "}"}]}], "]"}], "*", "2"}], "+", 
  
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.81", "+", "0.333", "-", "1"}], ")"}]}], "/", 
   RowBox[{"5", "^", 
    RowBox[{"(", 
     RowBox[{"1.81", "+", "0.333", "-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.660699366067906*^9, 
  3.6606993928007097`*^9}},ExpressionUUID->"d21626e6-ae13-462e-87d3-\
4553fd2d89b8"],

Cell[BoxData[
 RowBox[{"{", "1.7594873433549065`", "}"}]], "Output",
 CellChangeTimes->{
  3.660699395386348*^9},ExpressionUUID->"34c004b5-47c2-4957-999a-\
923e76eeabb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"{", 
        RowBox[{"-", "1.837"}], "}"}]}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "12"}], ",", "5"}], "}"}]}], "]"}], "*", "2"}], "+", 
  
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1.837", "-", "1"}], ")"}]}], "/", 
   RowBox[{"5", "^", 
    RowBox[{"(", 
     RowBox[{"1.837", "-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.658438551187668*^9, 3.658438566283313*^9}, {
  3.6606993192518187`*^9, 
  3.6606993386082697`*^9}},ExpressionUUID->"e876ed29-60e8-426d-9e5c-\
ebe6de6ca1c6"],

Cell[BoxData[
 RowBox[{"{", "1.9927327507814354`", "}"}]], "Output",
 CellChangeTimes->{
  3.6606993394067802`*^9},ExpressionUUID->"e014a457-8556-40b2-9f1d-\
2e41f0ce218d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"12", "^", 
  RowBox[{"(", 
   RowBox[{"2.488", "+", "0.343", "-", "1.837"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.660699414715931*^9, 
  3.660699435340125*^9}},ExpressionUUID->"2bbf9b08-9e88-4f72-99e0-\
916a840bfed6"],

Cell[BoxData["11.82241386575659`"], "Output",
 CellChangeTimes->{
  3.6606994364559803`*^9},ExpressionUUID->"6b85180f-cd79-47cd-9891-\
fb36bfb59547"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"12", "^", 
  RowBox[{"{", 
   RowBox[{"1.81", "+", "0.333", "-", "1.837"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.660699442489094*^9, 
  3.6606994607376747`*^9}},ExpressionUUID->"fe992d03-6d8b-4843-8614-\
e286034db83d"],

Cell[BoxData[
 RowBox[{"{", "2.1390919891058355`", "}"}]], "Output",
 CellChangeTimes->{{3.660699448615016*^9, 
  3.660699461736596*^9}},ExpressionUUID->"a3e95f81-d2dc-44d9-a808-\
506c0f836ba7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7.07", "/", "11.8224"}], "*", 
     RowBox[{"1.858", "/", "1.99"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "0.343"}], ")"}]}], "*", "4"}]], "Input",
 CellChangeTimes->{{3.660699853166484*^9, 3.6606999070868397`*^9}, {
  3.660699969974823*^9, 
  3.660699970085803*^9}},ExpressionUUID->"9986b47b-740c-4c7a-9599-\
febc26ad97df"],

Cell[BoxData["0.7314384210590439`"], "Output",
 CellChangeTimes->{3.6606999085786123`*^9, 
  3.66069997630917*^9},ExpressionUUID->"422a831b-14f7-4db3-af8f-4276a28624df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7.07", "/", "2.13"}], "*", 
     RowBox[{"1.75949", "/", "1.99"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "0.333"}], ")"}]}], "*", "4"}]], "Input",
 CellChangeTimes->{{3.660699937131382*^9, 
  3.6606999728301487`*^9}},ExpressionUUID->"6620f4ee-85e2-48ab-bd35-\
0351ee04bf99"],

Cell[BoxData["101.4342743259086`"], "Output",
 CellChangeTimes->{{3.660699957595457*^9, 
  3.660699974195156*^9}},ExpressionUUID->"0a685e1d-0f17-47cd-bce3-\
3703bc50aaa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "^", "3"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.756707757144309*^9, 3.756707759629261*^9}, {
  3.756707868761992*^9, 3.756707871373335*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"61947c53-eb89-492f-8c98-b9659c74e70b"],

Cell[BoxData[
 SuperscriptBox["x", "3"]], "Output",
 CellChangeTimes->{3.756707763026355*^9, 3.7567078728684483`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"a0532ac0-0b49-47a8-9cd6-e313cefbad90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   SuperscriptBox["x", "3"], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1.2851194708927707`"}], ",", "1.2851194708927707`"}], 
    "}"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[4]:=",ExpressionUUID->"f1fe1315-e918-4417-a1bd-abff445b9b86"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtmVc8FY7/xg9SmSVSpKgQJYrKqM7nZJSKQsjMSFkJJZERCpGRkZ1N9l4Z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       "]]},
     Annotation[#, "Charting`Private`Tag$20262#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.2851194708927707`, 
   1.2851194708927707`}, {-2.122415740112338, 2.122415740112338}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.756707875358173*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"696dc09e-edb9-4bd3-9d07-d60a1278f913"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   SuperscriptBox["x", "4"], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1.2129912573027755`"}], ",", "1.2129912573027755`"}], 
    "}"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[2]:=",ExpressionUUID->"a2385a9c-c1f3-4c17-bd8b-b2cc49919bbf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1Wnc013/UN7IVCiERIT8JmQmf+02oVLKT7BVKChkpIlkh2Xsle+/9tnf2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       "]]},
     Annotation[#, "Charting`Private`Tag$8424#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.2129912573027755`, 1.2129912573027755`}, {0., 
   2.1648639665527853`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.756707766668703*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"f6a2040c-efc5-449f-9856-1718b8073780"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "x"}], "/", "3.5"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757048985157831*^9, 3.757049090438527*^9}, {
  3.757049172321732*^9, 3.757049173415339*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a1c8621f-822b-4e17-8049-df302ec43146"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz30w1AkYB/Bdom6tItWQsxbLsrZt+V0uOp4ndXcqSmmvhnNlK5q8VWdn
ilWIQ0XqkJfbk95LlJLTm5PECmtQObNMsjZsa3+V9lgZ7nd/PPN8PzPPzHce
B3H8tn1GNBotiJr/t+yY2NRjb6kfFZt0Qcf9mnrYgTvYR4G2ZPZfxZ2fYa65
/gSbnQ20gPj1jjdjQNaQY2/CLgbaAZ/TfJkUYnwlsZP2N6Dhi41Z5onT0PNl
f/4H+wcwqHIeqAr+A+Yrh7jj9q0wqPv+m1+1FVD+ouzQe/s+kM86ytPcHkHV
7WxljEADF2gpVtKqFxAFXcXawxNw02tnMNHSDXFqN1VNlQEuCIqX/3WyFxgO
6dw3q2l42Yuubub0Q65FG698tzHOWi70Np18A2Ll9r+N200xYJycHO1+C4ee
p4vjuQxMKtILPseooPogM8R6gzmu7dw9lvd0GMqTojXCHRbIGXDK3Mx4B2ll
M1s/ay3RVRn2ysd2BGg9g/g40QqnY32VUYxRcEmIPLKdtxT7EzeE5X8chWH9
+Z/MnizDhfS6grPVY7BRfSD53CFrzHv4TnbvgAY2D+e5s1jL0esrkzS52XvQ
PBOnyCttsei0LrD07HsQWL62W7fLDguN2BtfL9YCA/QR/RMsnLZW1jkd08KP
46GTjiI22ok+16artfBP4156KN8Bn06Jf4iFcbif1fQLW++AbW2rJ5efHIdI
E8mgQuGIiYt4Fq7d47DncNJ9ZokTSkUkc8pcByuj3BWBERzsLQhM3O2vg87F
fDOJtzPSZ/2KjSU6eFSVVso3dsFCem2ORZkOkui84PYBF1zF78ktbtEBoz8x
IK6Gi47Oj0f7NTpQX3XIL5O6otmfzgtdF5CQ72oz74HIDdO8o0PjOSTklUS2
RLB5KL0VLh9bQ0JofriCOcJD30qj3ORgEqbWXzGU1btjyp5iN/FeElRq/yON
mXwcsfN6PpJAwkVfD9uOiBU4cYou7E0noTJDYhm1QoBWaxvEludIyBTt2WSs
F6Dfgp3qazISVvWX38jsWIkLUj09+66TUORWWtmxSYh9Qvs4zl0SjjfkFG16
IMQtYqazzSMSgmxFV15wPHBpl1OIqpGEtXEtYZbZHpha/kke1kpC2ddiTrve
A+/ZdgSVdJLAeXatcHOYJy7aJQpvfUn9t6KR113vie534/2395EQOTGvq5VH
4NHKTpu6ARLE1Z/Y2WcIhFT36PC3JMSkhcxsPEug13ylPIayJKSml/k7gX3J
r1hSyll6SW5eIYHy6of3SihXeRu+nJcRmDJVndpL2fB07vXVCgILeiqqtwxR
/d3MnKYWAmfOcaU+KhJKLsXu/62VwKyCHE0A5UsJinUBbQRuy63duoNy7bK8
6TYFgeff7WIkUO4Ptdrf84pATZTEuZIyV2WzbkhFYNnBThPWMAnCmkTWZTWB
sWeWGPEp+2QoDftGCLRWiSa9KQdyZXfGNAQKfZTtIsqHo9msjx8JNH2yjZND
WfpdquHuBIF1l5WjJZQzzIdeJugJ/HBfevU65aLbl05NTRHIFCw1b6J8MWVe
1MNpAl2TrWq7KFds3ecvnSFwTfO3O99QrnFstvObpe6PZkxoKddPuBjm5gi8
ZUzLmqb8H1TFU78=
       "]]},
     Annotation[#, "Charting`Private`Tag$8254#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {0., 0.9967014938593954}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.757049028649321*^9, 3.757049042249674*^9}, {
   3.7570490835586367`*^9, 3.757049091855475*^9}, 3.7570491744026213`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"dc944158-397e-48b9-83a2-0bfec25d50f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"x", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "x"}], "/", "3.5"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757049228175783*^9, 3.7570492417944117`*^9}, {
  3.757067050236679*^9, 3.75706705251656*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9d0e771b-2d1d-4f0e-83f3-496389e05d6c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xc4le0fAPBjj3NwjLStZJbSoVLp+y0tI0VGSUiFKOGNEtKQUSnKirdB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       "]]},
     Annotation[#, "Charting`Private`Tag$12309#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {0., 1.2875778975341465`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7570492427921953`*^9, 3.757067053473159*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"e5603d63-3fa9-4cd4-bc0c-d542366db026"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"1", "-", 
     RowBox[{"r", "/", "3.5"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757049019164658*^9, 3.757049036485589*^9}, {
  3.757066673694409*^9, 3.7570667096740427`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e94392cb-702b-4ed2-9ff4-80ecf63d18fd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzXk41AkYwHHFtE+OnvCUDuYQJjNDpt9W2jbvq9oS6tlZWSVaRo42YYpd
oZbfjFA7zaR5crTSKKzk6mFb923kmFajVOwqk5WrcsyTibLtH9/n8+eXwQ//
LnCpjo7Ogc/9b9Z5/jLu8etOq/Yl++nXU7BFRXf3op+FnwoUQ64VFFxsqxPS
6SkwZ13QLCmkYFaDmEahZ8C6S+cybNIpGLoz6tR7WgFIxjuOJQsoqJoPkb2j
VUK7V2fWOmsKftE/xJykPYCqk84poRI9lHdkC8Zpz2DF4YpK3whdLC5J6Q+1
HwNJr/nNtK1LMBh6MiZOz4B8YT9g9ScIG7ZVlxdrwanQcmvC+XnQZ4iYg446
eMRxtG3Sdw4ur+xkyf10MfrmGQOrVg3w+w/V63YtQ//YyV7BnhkQtIr44Ux9
HBqVb9xgNgVlEYYea/Yb4dKtlssDpW9AHntyzMFrJWqjC8faTcaBzF7gzU4Y
o0o9wB7hvAYd1QusiTFFU13XsMacYbCJDIo+xFqFCaUrmD72anilSfveoHY1
hqHqXozVS3Ad/vFcqmAN8o6WVkZ7/wMHX0nZVOo6fHj1bW3tm+cw1syPby9a
j1Op0hzC7CnYGz+x2P2DBRYzpvvlhx+DPmj8B2aoeMrI7+JeYxXsm/R+b+lJ
R9cTZydg8C942nR8iTeHga0eEf2jE91QkdxyjK5hYEhvYutEQwcEUaJeKJWW
yM399CK+TAEBp2MrDDM3oG1wVymT2QqbgtlKd38r5IcEsXmTTfDQhGMQtd0a
2crohOq2BqguJq9zdG3wTnq4hDJfC7FLWN92/W2DspInsuSUKtAfiHEJK2fi
l9L++LKL92E4jyHLjtuIYh+BbaFRBcg2rtWr9LRFv5qiS/fz7oE0M0jhT2dh
oMJxG/P3UvCW+SoNR1i4d/mvyiM9RTC3J1ebXcdGj7t2ImbEHVAP74puSuJg
35FB56vyfMjZyV3f7W+HkkEqWzhxG4oSo4yD7ezxKY876liUA0meAW66GnsU
3DWZ2lFxE7YMyAuSujdhnolp2cvfsiDd9npRt5sDPj+QPXcmMhN+aRCnu1U6
YIYLhxl6Ig0OrPfM7bDiote2E769zTJwDlMcNU7h4o6kVdYfpamQbc636tJw
kadOnXoskIJVc/61g0c3o16JwqzPVwxSuybWo7rN2LTl322p+y5C0IxezwMW
gVU3zBP63JKAXzZNT5EQ6F9Rzb7WI4JQ0mPB9QqBg6bus1YKEUR5lPcZXiVQ
Wl+m/bNGBMmaqMvSawTS2HGl7/JFULxdO5+WRaCc2yO6cV4E2sbFJ3mFBBrU
viKnOCKQPjIUtygIbFQ0jPPFQsi8dSrkwgMCqXoWPJlQCLcilbtdOgms8amT
d5wVwh+rpR86lQRyaDMfvgkSwoC3aYjqMYHNO3xdfgYhMNVrdw+pCcwM+8hp
mibBoTyGenuYwIDl+xnOoyR8ldivDRwh0Hdk+lnLIAnuzKzS0TECSc6jy8+7
SDh9kk6dmvr8p5m1OOWTEPd1gvbeDIHzBbfT1VkkJBoN9UZqCFyqd4UqlpGQ
XnLr0twcgT0fzbe8SSAhJ14vuOoDge0L+o250SQU8gJ3xS0QuCZ5dtY/nIRy
yzYLp08EltYLlZZBJNTN2GgXFwn0exvg9tqHhP8AlDtGAw==
       "]]},
     Annotation[#, "Charting`Private`Tag$9250#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {0., 2.7182815114582675`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.757066680591515*^9, 3.757066717467268*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"9e584726-21bb-4100-9446-1d247a34d3c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "z", "]"}], "-", "1"}], ")"}], "/", "2"}]}], 
     ")"}], "^", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7570668273162107`*^9, 3.757066854429041*^9}, {
  3.757066885306122*^9, 3.757066948212516*^9}, {3.75706700998495*^9, 
  3.757067014140069*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"dc96c88b-b653-4331-8aa5-e1342d444fc1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1l3k01P3bx3EjW7YvZU+RSkhpo+X6RlIqeRS5KbJ1I1kSqUG2SEl2WfrJ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       "]]},
     Annotation[#, "Charting`Private`Tag$11977#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.3333333446712022},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {0.3333333446712022, 1.9984618875473266`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.757066897546646*^9, 3.75706694867594*^9}, 
   3.757067015364174*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5dde9ca5-6e8c-415b-a99d-3a465e0404b1"]
}, Open  ]]
},
WindowSize->{800, 916},
WindowMargins->{{Automatic, 17}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 479, 11, 30, "Input",ExpressionUUID->"be0ecae4-41dd-4c72-87de-13079da4523c"],
Cell[1062, 35, 147, 3, 34, "Output",ExpressionUUID->"0f1f3b38-6587-45b5-a4be-bbcf0f4aaa2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1246, 43, 279, 8, 30, "Input",ExpressionUUID->"b77ada2a-62c8-4863-9083-dc347a912106"],
Cell[1528, 53, 173, 3, 34, "Output",ExpressionUUID->"d27e4215-2377-466c-bfd1-e325fc057cc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1738, 61, 890, 27, 52, "Input",ExpressionUUID->"e8a14234-b2ca-4c58-b9e1-117dac81974b"],
Cell[2631, 90, 170, 4, 34, "Output",ExpressionUUID->"5b0a9a93-b132-4f90-943d-fa01c1592d2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2838, 99, 792, 26, 52, "Input",ExpressionUUID->"d21626e6-ae13-462e-87d3-4553fd2d89b8"],
Cell[3633, 127, 170, 4, 34, "Output",ExpressionUUID->"34c004b5-47c2-4957-999a-923e76eeabb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3840, 136, 784, 26, 30, "Input",ExpressionUUID->"e876ed29-60e8-426d-9e5c-ebe6de6ca1c6"],
Cell[4627, 164, 172, 4, 34, "Output",ExpressionUUID->"e014a457-8556-40b2-9f1d-2e41f0ce218d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4836, 173, 245, 6, 30, "Input",ExpressionUUID->"2bbf9b08-9e88-4f72-99e0-916a840bfed6"],
Cell[5084, 181, 149, 3, 34, "Output",ExpressionUUID->"6b85180f-cd79-47cd-9891-fb36bfb59547"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5270, 189, 246, 6, 30, "Input",ExpressionUUID->"fe992d03-6d8b-4843-8614-e286034db83d"],
Cell[5519, 197, 194, 4, 34, "Output",ExpressionUUID->"a3e95f81-d2dc-44d9-a808-506c0f836ba7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5750, 206, 419, 12, 30, "Input",ExpressionUUID->"9986b47b-740c-4c7a-9599-febc26ad97df"],
Cell[6172, 220, 169, 2, 34, "Output",ExpressionUUID->"422a831b-14f7-4db3-af8f-4276a28624df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6378, 227, 369, 11, 30, "Input",ExpressionUUID->"6620f4ee-85e2-48ab-bd35-0351ee04bf99"],
Cell[6750, 240, 171, 3, 34, "Output",ExpressionUUID->"0a685e1d-0f17-47cd-bce3-3703bc50aaa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6958, 248, 278, 5, 52, "Input",ExpressionUUID->"61947c53-eb89-492f-8c98-b9659c74e70b"],
Cell[7239, 255, 195, 3, 34, "Output",ExpressionUUID->"a0532ac0-0b49-47a8-9cd6-e313cefbad90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7471, 263, 325, 9, 33, "Input",ExpressionUUID->"f1fe1315-e918-4417-a1bd-abff445b9b86"],
Cell[7799, 274, 10943, 197, 240, "Output",ExpressionUUID->"696dc09e-edb9-4bd3-9d07-d60a1278f913"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18779, 476, 325, 9, 33, "Input",ExpressionUUID->"a2385a9c-c1f3-4c17-bd8b-b2cc49919bbf"],
Cell[19107, 487, 14934, 263, 245, "Output",ExpressionUUID->"f6a2040c-efc5-449f-9856-1718b8073780"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34078, 755, 439, 11, 30, "Input",ExpressionUUID->"a1c8621f-822b-4e17-8049-df302ec43146"],
Cell[34520, 768, 3273, 71, 239, "Output",ExpressionUUID->"dc944158-397e-48b9-83a2-0bfec25d50f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37830, 844, 441, 11, 30, "Input",ExpressionUUID->"9d0e771b-2d1d-4f0e-83f3-496389e05d6c"],
Cell[38274, 857, 7323, 137, 273, "Output",ExpressionUUID->"e5603d63-3fa9-4cd4-bc0c-d542366db026"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45634, 999, 420, 10, 30, InheritFromParent,ExpressionUUID->"e94392cb-702b-4ed2-9ff4-80ecf63d18fd"],
Cell[46057, 1011, 3229, 70, 239, "Output",ExpressionUUID->"9e584726-21bb-4100-9446-1d247a34d3c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49323, 1086, 626, 18, 30, "Input",ExpressionUUID->"dc96c88b-b653-4331-8aa5-e1342d444fc1"],
Cell[49952, 1106, 6255, 120, 245, "Output",ExpressionUUID->"5dde9ca5-6e8c-415b-a99d-3a465e0404b1"]
}, Open  ]]
}
]
*)


